Amenable groups with nearly exponential sofic profile, and quantum channels that need nearly linear memory

How far from finite can an amenable group be? Every finite piece of an amenable group can be imitated by permutations of a finite set, and Cornulier's sofic profile counts how many points such an imitation needs at accuracy $1/r$. We build a finitely presented elementary amenable group with a finite piece whose profile is $\exp(r^{1+o(1)})$, close to the most our counting method can ever detect. The construction is a lamplighter with its lamps on configurations rather than on points. Houghton's group moves the points of three rays, finitely supported affine maps act on their binary configurations, and a copy of $S_3$ sits on every configuration. Then $N$ points carry $2^N$ lamps, yet any two lamps can be brought together by moves that each involve at most three points. The group embeds in Brin's group $3V$, so $3V$ too has a finite piece of nearly exponential profile. The group also gives an explicit quantum channel on $\mathbb C^{873}$ that is cheap to use once and expensive to use many times. A device that applies it $n$ times, releasing each output before the next input arrives, needs about $n/B$ qubits of memory when it may spend $B$ bits of purity, and exact devices achieve this up to polylogarithmic factors. With exchange at the optimal rate, the least memory is about $\sqrt n$, attained with purity of the same order. The channel is factorizable and lies in the closure of channels with finite maximally mixed baths, yet any such bath that imitates it to accuracy $u$ needs dimension $\exp(u^{-1+o(1)})$, although its minimal Stinespring dilation implements it exactly with a pure environment of dimension $130$. The engine is a one-round theorem: after a single use, the memory of any such device carries an approximate representation of the group.

==> anc/README.md <==
# Verification scope

The scripts in this folder are finite regressions for statements of the manuscript. They use the Python standard
library only, print each check, and exit with status 0 when every check passes. `run_all.py` runs all of them and
reports each result; `ladder_check.py` checks with assert statements and therefore refuses to run under python -O. They check the finite objects on
which the proofs rest; they do not check the general arguments, which are given in full in the manuscript.

## What is checked by machine

- `relators1d.txt`, `relators1d_check.py`: the 25 relations of the certificate of Theorem A (the table in the section
  "A certificate of 25 relations"). The script rebuilds each word from its
  definition, confirms that it is freely reduced, and checks that it acts trivially in the faithful action of the
  group on pairs (configuration, element of S_3): the exponent sums, the action on every point and lamp site that the
  word can reach, and random configurations. As a negative control, deleting single letters from a sample of the
  relations gives words that act nontrivially.
- `relators.txt`, `relators_check.py`: the 77 relations of the grid variant (appendix "The grid host"), checked in
  the same style. The remark only sketches the profile bounds for the grid variant; the script checks the relations
  themselves, and proves that its box of test points is exhaustive.
- `ladder_check.py`: finite checks for the dyadic group and for the subgroup of Thompson's group V (section "The ladder below
  Gamma").
- `embedding3v_check.py`: the embedding of the configuration-lamp group in Brin's group 3V (subsection "An
  embedding in a Brin-Thompson group"). It represents elements of
  3V exactly as finite tables of prefix replacements, checks that the tables of the proof are partitions, checks the
  identities of the proof on random configurations, and checks that the images of the five generators satisfy the 25
  relations of the certificate while some non-relations and all single-letter deletions do not.
- `choi_rank_check.py`: the Choi rank r_* = 130 of the lamp channel (section "The channel of the configuration lamps").
  It sorts the identity and the 276 symbols of the gadget into classes of equal group elements twice, once with the
  faithful action on configurations and the triviality test of `relators1d_check.py`, and once with the exact images
  in 3V of `embedding3v_check.py`, and checks that the two partitions agree.

## What is not checked by machine

The pair-area theorem, the local fillings, the profile bounds, the hash models, the finite presentation, the
one-round theorem and all statements about quantum channels and physical dynamics are proved in the manuscript and
are not checked by these scripts.


==> anc/choi_rank_check.py <==
"""Computes the Choi rank r_* of the lamp channel Phi exactly, with two independent engines.

The gadget of R_Phi has 276 symbols: the 14 letters x^{+-1}, x in {p, q, t, c, a, b, j}, and the 262 proper prefixes
of length 2 to l - 1 of its 29 words. The Choi rank r_* is the number of distinct labels, that is, of distinct elements
of Gamma among the identity and the elements represented by the symbols.

Engine 1 uses the faithful action of Gamma on pairs (configuration, S_3 state) and the exhaustive triviality test of
relators1d_check.py (copied below): two words are equal in Gamma exactly when the word w1^-1 w2 acts trivially.
Engine 2 uses the injective homomorphism of Gamma into Brin's group 3V of embedding3v_check.py (tables copied below):
two words are equal exactly when their 3V images, composed exactly as prefix tables, agree.
Each engine computes the partition of the 277 candidate labels into equal elements on its own; the script checks that
the two partitions coincide and prints r_*. Standard library only. Exits 1 on failure.
"""
import itertools
import random
import re
import sys
from pathlib import Path

FAIL = []


def check(ok, name):
    print(("PASS " if ok else "FAIL ") + name, flush=True)
    if not ok:
        FAIL.append(name)


# ---------------------------------------------------------------------------------------------------------------
# Words of R_Phi and the symbols of its gadget
# ---------------------------------------------------------------------------------------------------------------
def parse(text):
    return [(tok[1], -1) if tok.startswith("-") else (tok, 1) for tok in text.split()]


def inv(word):
    return [(g, -e) for g, e in reversed(word)]


def red(word):
    out = []
    for g, e in word:
        if out and out[-1] == (g, -e):
            out.pop()
        else:
            out.append((g, e))
    return out


lines = Path(__file__).with_name("relators1d.txt").read_text().splitlines()
R = [parse(m.group(4)) for m in (re.match(r"(\d+)\. (\S+) \[(\d+)\]: (.*)$", ln) for ln in lines) if m]
EXTRA = [parse("-b a c c c c"), parse("b b"), parse("a b a b a b"), parse("-j a b")]
R_PHI = R + EXTRA
LETTERS = ["p", "q", "t", "c", "a", "b", "j"]

check(len(R) == 25 and sum(len(x) for x in R) == 303, "the 25 words of the certificate, total length 303")
check(len(R_PHI) == 29 and sum(len(x) for x in R_PHI) == 320 and max(len(x) for x in R_PHI) == 24,
      "R_Phi: 29 words, total length 320, longest 24")

symbols = [[(x, 1)] for x in LETTERS] + [[(x, -1)] for x in LETTERS]
for word in R_PHI:
    for l in range(2, len(word)):
        symbols.append(word[:l])
check(len(symbols) == 276, "276 symbols (14 letters and 262 proper prefixes)")
labels = [[]] + symbols                       # the empty word labels the identity
EXPAND = {"b": parse("a c c c c"), "j": parse("a a c c c c")}   # b = a c^4, j = a b


def expand(word):
    out = []
    for g, e in word:
        piece = EXPAND.get(g, [(g, 1)])
        out += piece if e == 1 else inv(piece)
    return red(out)


words = [expand(w) for w in labels]


def classes_from(equal, keyfn):
    """Partition the labels: bucket by keyfn (equal elements share a key), then merge within buckets by equal()."""
    buckets = {}
    for i, w in enumerate(words):
        buckets.setdefault(keyfn(w), []).append(i)
    parent = list(range(len(words)))

    def find(x):
        while parent[x] != x:
            parent[x] = parent[parent[x]]
            x = parent[x]
        return x

    for idx in buckets.values():
        for i, j in itertools.combinations(idx, 2):
            if find(i) != find(j) and equal(words[i], words[j]):
                parent[find(i)] = find(j)
    groups = {}
    for i in range(len(words)):
        groups.setdefault(find(i), []).append(i)
    return sorted(sorted(g) for g in groups.values())


# ---------------------------------------------------------------------------------------------------------------
# Engine 1: the action on (configuration, S_3 state), copied from relators1d_check.py
# ---------------------------------------------------------------------------------------------------------------
def hp(pt, e, other):
    r, j = pt
    if e == 1:
        if r == 1:
            return (1, j + 1)
        if r == other:
            return (1, 1) if j == 1 else (other, j - 1)
        return pt
    if r == 1:
        return (other, 1) if j == 1 else (1, j - 1)
    if r == other:
        return (other, j + 1)
    return pt


O, O2 = (1, 1), (1, 2)
A_PERM, B_PERM = (1, 0, 2), (0, 2, 1)


def pcompose(x, y):
    return tuple(x[y[i]] for i in range(3))


AB = pcompose(A_PERM, B_PERM)
BA = pcompose(B_PERM, A_PERM)


def dmap(v):
    return v ^ {O2} if O in v else v


def act_letter(g, e, state):
    v, st = state
    if g in "pq":
        other = 2 if g == "p" else 3
        return frozenset(hp(y, e, other) for y in v), st
    if g == "t":
        return v ^ {O}, st
    if g == "a":
        return v, (pcompose(A_PERM, st) if not v else st)
    if g == "c":
        if e == 1:
            st2 = pcompose(AB, st) if not v else st
            return frozenset(dmap(v)), st2
        v2 = frozenset(dmap(v))
        return v2, (pcompose(BA, st) if not v2 else st)
    raise ValueError(g)


def act(word, state):
    for g, e in reversed(word):
        state = act_letter(g, e, state)
    return state


PERMS = list(itertools.permutations(range(3)))
random.seed(20261002)


def trivial(word):
    n = len(word)
    ok = sum(e for g, e in word if g == "p") == 0 and sum(e for g, e in word if g == "q") == 0
    ok &= all(act(word, (frozenset(), st)) == (frozenset(), st) for st in PERMS)
    near = [(r, j) for r in (1, 2, 3) for j in range(1, n + 3)]
    far = [(r, j) for r in (1, 2, 3) for j in (n + 50, 10 ** 6)]
    for y in near + far:
        ok &= act(word, (frozenset([y]), (0, 1, 2))) == (frozenset([y]), (0, 1, 2))
        if not ok:
            return False
    sites = set()
    for i, (g, e) in enumerate(word):
        if g in "ac":
            suffix = word[i + 1:]
            sites.add(act(inv(suffix), (frozenset(), (0, 1, 2)))[0])
            if g == "c":
                sites.add(act(inv(suffix) + [("c", 1)], (frozenset(), (0, 1, 2)))[0])
    for v in sites:
        ok &= all(act(word, (v, st)) == (v, st) for st in PERMS)
    return ok


PROBES1 = [(frozenset(), st) for st in PERMS] + \
          [(frozenset([(r, j)]), st) for r in (1, 2, 3) for j in range(1, 8) for st in ((0, 1, 2), (1, 0, 2))] + \
          [(frozenset([(1, 1), (1, 2)]), (0, 1, 2)), (frozenset([(1, 1), (2, 1)]), (0, 1, 2))]


def key1(w):
    return (sum(e for g, e in w if g == "p"), sum(e for g, e in w if g == "q"), tuple(act(w, s) for s in PROBES1))


classes1 = classes_from(lambda w1, w2: trivial(red(inv(w1) + w2)), key1)

# ---------------------------------------------------------------------------------------------------------------
# Engine 2: the images in Brin's 3V, copied from embedding3v_check.py
# ---------------------------------------------------------------------------------------------------------------
def e(S):
    S = sorted(S)
    out, prev = [], 0
    for j in S:
        out.append("1" + "0" * (j - prev - 1) + "1")
        prev = j
    out.append("0")
    return "".join(out)


E = ""
P_tab = [((E, "11", E), ("11", E, E)), (("0", "0", E), ("0", "0", E)), (("1", "0", E), ("10", "0", E)),
         (("0", "10", E), ("0", "1", E)), (("1", "10", E), ("10", "1", E))]
Q_tab = [((a, c, b), (x, z, y)) for (a, b, c), (x, y, z) in P_tab]
T_tab = [(("0", E, E), ("110", E, E)), (("110", E, E), ("0", E, E)),
         (("10", E, E), ("111", E, E)), (("111", E, E), ("10", E, E))]
D_tab = [(("0", E, E), ("0", E, E)), (("10", E, E), ("10", E, E)),
         (("110", E, E), ("11110", E, E)), (("11110", E, E), ("110", E, E)),
         (("1110", E, E), ("11111", E, E)), (("11111", E, E), ("1110", E, E))]


def comparable(u, w):
    return u.startswith(w) or w.startswith(u)


def apply_tab(tab, X):
    for dom, img in tab:
        if all(X[k].startswith(dom[k]) for k in range(3)):
            return tuple(img[k] + X[k][len(dom[k]):] for k in range(3))
    raise ValueError("point not covered (tail too short?)")


def tcompose(f, g):
    """f o g (apply g first)."""
    out = []
    for dg, rg in g:
        for df, rf in f:
            if all(comparable(rg[k], df[k]) for k in range(3)):
                m = [rg[k] if len(rg[k]) >= len(df[k]) else df[k] for k in range(3)]
                dom = tuple(dg[k] + m[k][len(rg[k]):] for k in range(3))
                img = tuple(rf[k] + m[k][len(df[k]):] for k in range(3))
                out.append((dom, img))
    return simplify(out)


def simplify(tab):
    changed = True
    tab = list(set(tab))
    while changed:
        changed = False
        idx = {}
        for piece in tab:
            idx[piece] = True
        for (dom, img) in list(tab):
            if (dom, img) not in idx:
                continue
            for k in range(3):
                if dom[k] and img[k] and dom[k][-1] == "0" and img[k][-1] == "0":
                    d2 = tuple(dom[j] if j != k else dom[k][:-1] + "1" for j in range(3))
                    i2 = tuple(img[j] if j != k else img[k][:-1] + "1" for j in range(3))
                    if (d2, i2) in idx:
                        del idx[(dom, img)]
                        del idx[(d2, i2)]
                        nd = tuple(dom[j] if j != k else dom[k][:-1] for j in range(3))
                        ni = tuple(img[j] if j != k else img[k][:-1] for j in range(3))
                        idx[(nd, ni)] = True
                        changed = True
                        break
        tab = list(idx)
    return tab


def tinverse(f):
    return [(i, d) for d, i in f]


def is_identity(f):
    return all(d == i for d, i in f)


IDT = [((E, E, E), (E, E, E))]
BETA = {1: "0", 2: "10", 3: "11"}


def complement_rect(u):
    pieces = []
    for k in range(3):
        for i in range(len(u[k])):
            pref = u[k][:i] + ("1" if u[k][i] == "0" else "0")
            pieces.append(tuple(u[j] if j < k else (pref if j == k else E) for j in range(3)))
    return pieces


def lamp(lam, v):
    u = tuple(e({j for (r, j) in v if r == i}) for i in (1, 2, 3))
    tab = [(c, c) for c in complement_rect(u)]
    for i in (1, 2, 3):
        tab.append(((u[0] + BETA[i], u[1], u[2]), (u[0] + BETA[lam[i]], u[1], u[2])))
    return tab


rho_a = lamp({1: 2, 2: 1, 3: 3}, frozenset())
rho_b = lamp({1: 1, 2: 3, 3: 2}, frozenset())
rho_c = tcompose(D_tab, tcompose(rho_a, rho_b))      # c = d a b
GEN = {("p", 1): P_tab, ("q", 1): Q_tab, ("t", 1): T_tab, ("c", 1): rho_c, ("a", 1): rho_a}
GEN.update({(g, -1): tinverse(v) for (g, _), v in list(GEN.items())})


def ev(word):
    f = IDT
    for tok in word:
        f = tcompose(f, GEN[tok])
    return f


images = {}


def image(w):
    k = tuple(w)
    if k not in images:
        images[k] = ev(w)
    return images[k]


def rnd(n):
    return "".join(random.choice("01") for _ in range(n))


POINTS2 = [(rnd(400), rnd(400), rnd(400)) for _ in range(12)]


def key2(w):
    return tuple(apply_tab(image(w), X) for X in POINTS2)


classes2 = classes_from(lambda w1, w2: is_identity(tcompose(tinverse(image(w1)), image(w2))), key2)

# ---------------------------------------------------------------------------------------------------------------
# Results
# ---------------------------------------------------------------------------------------------------------------
check(classes1 == classes2, "the two engines give the same partition of the 277 candidate labels")
r_star = len(classes1)
print(f"\nChoi rank r_* = {r_star} distinct labels among 277 candidates (identity and 276 symbols)")
print(f"engine 1 classes: {len(classes1)}; engine 2 classes: {len(classes2)}")
check(r_star == 130, "r_* = 130, as stated in the paper")
names = ["1"] + [" ".join(g if e == 1 else "-" + g for g, e in s) for s in symbols]
merged = [c for c in classes1 if len(c) > 1]
print(f"{len(merged)} labels are shared by more than one candidate; the largest class has {max(len(c) for c in classes1)}")
for c in merged[:12]:
    print("  " + " = ".join(names[i] for i in c[:4]) + (" = ..." if len(c) > 4 else ""))
print("\nall checks passed" if not FAIL else f"\nFAILED: {FAIL}")
sys.exit(1 if FAIL else 0)


==> anc/embedding3v_check.py <==
"""Finite check of the embedding of the configuration-lamp group Gamma in Brin's group 3V
(Section "An embedding in a Brin--Thompson group" of the paper). The maps called P, Q, T, D below are the maps
written with hats in the paper.

Conventions (from the paper): maps compose right to left, groups act on the left.
Points of Y are (ray, height), ray in {1,2,3}, height >= 1.
p(1,j)=(1,j+1); p(2,1)=(1,1); p(2,j)=(2,j-1) (j>=2); ray 3 fixed.  q: same with rays 2,3 exchanged.
H acts on V by permutation matrices, g(e_y)=e_{g(y)}, so g(v) = {g(y): y in v}.
t = translation by e_(1,1);  d = E_{2<-1}: e_(1,1) -> e_(1,1)+e_(1,2), other basis vectors fixed.
a = (1 2), b = (2 3) in the copy of S_3 at the zero configuration; c = d a b.

Elements of 3V are represented EXACTLY as finite tables of prefix replacements
[(dom_triple, img_triple), ...]; composition is exact, and an element is the identity iff every piece has dom == img.
"""
import itertools
import os
import random
import sys

random.seed(20260929)
FAIL = []


def check(ok, name):
    print(("PASS " if ok else "FAIL ") + name, flush=True)
    if not ok:
        FAIL.append(name)


# ----------------------------------------------------------------------------------------------
# Codewords e(S)
# ----------------------------------------------------------------------------------------------
def e(S):
    S = sorted(S)
    out, prev = [], 0
    for j in S:
        out.append("1" + "0" * (j - prev - 1) + "1")
        prev = j
    out.append("0")
    return "".join(out)


def parse_code(w):
    """Read a word from the left. Return (S, rest) if w begins with some e(S), else None (reading not ended)."""
    i, S, pos = 0, [], 0
    while True:
        if i >= len(w):
            return None
        if w[i] == "0":
            return S, w[i + 1:]
        # record 1 0^k 1
        k = 0
        i += 1
        while i < len(w) and w[i] == "0":
            k += 1
            i += 1
        if i >= len(w):
            return None
        i += 1  # the closing 1
        pos += k + 1
        S.append(pos)


check(e(set()) == "0" and e({1}) == "110" and e({2}) == "1010", "e(empty)=0, e({1})=110, e({2})=1010")

# prefix code: no codeword a proper prefix of another, over all subsets of {1..9}
codes = [e(S) for r in range(10) for S in itertools.combinations(range(1, 10), r)]
ok = len(set(codes)) == len(codes)
cs = sorted(codes)
for x, y in zip(cs, cs[1:]):
    if y.startswith(x):
        ok = False
# a sorted list catches prefix pairs only between neighbours when one is prefix of the next; do full check on a sample
for x in random.sample(codes, 300):
    for y in codes:
        if x != y and y.startswith(x):
            ok = False
check(ok, "e(S), S subset of {1..9}: distinct and prefix-free")

# parse(e(S) + tail) recovers S
ok = True
for _ in range(2000):
    S = set(random.sample(range(1, 40), random.randint(0, 10)))
    tail = "".join(random.choice("01") for _ in range(30))
    r = parse_code(e(S) + tail)
    ok &= r is not None and set(r[0]) == S and r[1] == tail
check(ok, "parsing e(S)xi recovers (S, xi)")

# density: every word of length <= 12 is comparable with some codeword
ok = True
for L in range(0, 13):
    for bits in itertools.product("01", repeat=L):
        w = "".join(bits)
        r = parse_code(w)
        if r is not None:
            continue
        # extend per the paper: append 0 at a record boundary, or 10 inside a record
        # determine state: at boundary iff the parse consumed everything in whole records
        ext_ok = parse_code(w + "0") is not None or parse_code(w + "10") is not None
        ok &= ext_ok
check(ok, "density: each word of length <= 12 extends to one beginning with a codeword (append 0 or 10)")


# ----------------------------------------------------------------------------------------------
# s_0, s_1 and eq:prepend
# ----------------------------------------------------------------------------------------------
def s0(x):
    return x if x[0] == "0" else "10" + x[1:]


def s1(x):
    return "11" + x


def s_inv(x):
    """x = s_b(y): return (b, y)."""
    if x.startswith("11"):
        return 1, x[2:]
    if x.startswith("10"):
        return 0, "1" + x[2:]
    return 0, x


def rnd(n=400):
    return "".join(random.choice("01") for _ in range(n))


ok = True
for _ in range(3000):
    S = set(random.sample(range(1, 30), random.randint(0, 8)))
    xi = rnd(40)
    ok &= s0(e(S) + xi) == e({j + 1 for j in S}) + xi
    ok &= s1(e(S) + xi) == e({1} | {j + 1 for j in S}) + xi
check(ok, "eq:prepend: s_0(e(S)xi)=e(S+1)xi and s_1(e(S)xi)=e({1} u (S+1))xi")
ok = True
for _ in range(2000):
    x = rnd(20)
    b, y = s_inv(x)
    ok &= (s1(y) if b else s0(y)) == x
check(ok, "images of s_0 (0C u 10C) and s_1 (11C) partition C; s_inv inverts")


# ----------------------------------------------------------------------------------------------
# Formula-defined P, Q, T, D on points of C^3 (long finite words)
# ----------------------------------------------------------------------------------------------
def sb(b, x):
    return s1(x) if b else s0(x)


def P_f(X):
    x, Y, z = X
    b, y = s_inv(Y)
    return (sb(b, x), y, z)


def Q_f(X):
    x, y, Z = X
    b, z = s_inv(Z)
    return (sb(b, x), y, z)


def T_f(X):
    x, y, z = X
    b, xx = s_inv(x)
    return (sb(1 - b, xx), y, z)


def D_f(X):
    x, y, z = X
    if not x.startswith("11"):
        return X
    xp = T_f((x[2:], y, z))[0]
    return ("11" + xp, y, z)


# ----------------------------------------------------------------------------------------------
# Exact prefix tables (from the paper's text) and a symbolic 3V
# ----------------------------------------------------------------------------------------------
E = ""
P_tab = [((E, "11", E), ("11", E, E)), (("0", "0", E), ("0", "0", E)), (("1", "0", E), ("10", "0", E)),
         (("0", "10", E), ("0", "1", E)), (("1", "10", E), ("10", "1", E))]
Q_tab = [((a, c, b), (x, z, y)) for (a, b, c), (x, y, z) in P_tab]  # roles of coordinates 2 and 3 exchanged
T_tab = [(("0", E, E), ("110", E, E)), (("110", E, E), ("0", E, E)),
         (("10", E, E), ("111", E, E)), (("111", E, E), ("10", E, E))]
D_tab = [(("0", E, E), ("0", E, E)), (("10", E, E), ("10", E, E)),
         (("110", E, E), ("11110", E, E)), (("11110", E, E), ("110", E, E)),
         (("1110", E, E), ("11111", E, E)), (("11111", E, E), ("1110", E, E))]


def comparable(u, w):
    return u.startswith(w) or w.startswith(u)


def is_partition(rects):
    for i in range(len(rects)):
        for j in range(i + 1, len(rects)):
            if all(comparable(rects[i][k], rects[j][k]) for k in range(3)):
                return False  # overlap
    from fractions import Fraction
    tot = sum(Fraction(1, 2 ** (len(r[0]) + len(r[1]) + len(r[2]))) for r in rects)
    return tot == 1


for name, tab in [("P", P_tab), ("Q", Q_tab), ("T", T_tab), ("D", D_tab)]:
    check(is_partition([d for d, _ in tab]) and is_partition([i for _, i in tab]),
          f"{name} table: domain and image rectangles are partitions of C^3")


def apply_tab(tab, X):
    for dom, img in tab:
        if all(X[k].startswith(dom[k]) for k in range(3)):
            return tuple(img[k] + X[k][len(dom[k]):] for k in range(3))
    raise ValueError("point not covered (tail too short?)")


ok = True
for _ in range(5000):
    X = (rnd(60), rnd(60), rnd(60))
    ok &= apply_tab(P_tab, X) == P_f(X)
    ok &= apply_tab(Q_tab, X) == Q_f(X)
    ok &= apply_tab(T_tab, X) == T_f(X)
    ok &= apply_tab(D_tab, X) == D_f(X)
check(ok, "prefix tables agree with the displayed formulas for P, Q, T, D on 5000 random points")


def compose(f, g):
    """f o g (apply g first)."""
    out = []
    for dg, rg in g:
        for df, rf in f:
            if all(comparable(rg[k], df[k]) for k in range(3)):
                m = [rg[k] if len(rg[k]) >= len(df[k]) else df[k] for k in range(3)]
                dom = tuple(dg[k] + m[k][len(rg[k]):] for k in range(3))
                img = tuple(rf[k] + m[k][len(df[k]):] for k in range(3))
                out.append((dom, img))
    return simplify(out)


def simplify(tab):
    """Merge sibling pieces: (u0,.) & (u1,.) with images (w0,.) & (w1,.) -> (u,.) -> (w,.) in one coordinate."""
    changed = True
    tab = list(set(tab))
    while changed:
        changed = False
        idx = {}
        for piece in tab:
            idx[piece] = True
        for (dom, img) in list(tab):
            if (dom, img) not in idx:
                continue
            for k in range(3):
                if dom[k] and img[k] and dom[k][-1] == "0" and img[k][-1] == "0":
                    d2 = tuple(dom[j] if j != k else dom[k][:-1] + "1" for j in range(3))
                    i2 = tuple(img[j] if j != k else img[k][:-1] + "1" for j in range(3))
                    if (d2, i2) in idx:
                        del idx[(dom, img)]
                        del idx[(d2, i2)]
                        nd = tuple(dom[j] if j != k else dom[k][:-1] for j in range(3))
                        ni = tuple(img[j] if j != k else img[k][:-1] for j in range(3))
                        idx[(nd, ni)] = True
                        changed = True
                        break
        tab = list(idx)
    return tab


def inverse(f):
    return [(i, d) for d, i in f]


def is_identity(f):
    return all(d == i for d, i in f)


IDT = [((E, E, E), (E, E, E))]


def check_valid(f):
    return is_partition([d for d, _ in f]) and is_partition([i for _, i in f])


# ----------------------------------------------------------------------------------------------
# Configurations and the affine generators
# ----------------------------------------------------------------------------------------------
def p_pt(y):
    r, j = y
    if r == 1:
        return (1, j + 1)
    if r == 2:
        return (1, 1) if j == 1 else (2, j - 1)
    return y


def q_pt(y):
    r, j = y
    if r == 1:
        return (1, j + 1)
    if r == 3:
        return (1, 1) if j == 1 else (3, j - 1)
    return y


def p_inv_pt(y):
    r, j = y
    if r == 1:
        return (2, 1) if j == 1 else (1, j - 1)
    if r == 2:
        return (2, j + 1)
    return y


def q_inv_pt(y):
    r, j = y
    if r == 1:
        return (3, 1) if j == 1 else (1, j - 1)
    if r == 3:
        return (3, j + 1)
    return y


def act_p(v):
    return frozenset(p_pt(y) for y in v)


def act_q(v):
    return frozenset(q_pt(y) for y in v)


def act_t(v):
    return frozenset(v ^ {(1, 1)})


def act_d(v):
    return frozenset(v ^ {(1, 2)}) if (1, 1) in v else v


def iota(v, xi):
    return tuple(e({j for (r, j) in v if r == i}) + xi[i - 1] for i in (1, 2, 3))


def rand_config():
    v = set()
    for _ in range(random.randint(0, 12)):
        v.add((random.randint(1, 3), random.randint(1, 15)))
    return frozenset(v)


ok = {n: True for n in "PQTD"}
okinv = True
for _ in range(4000):
    v = rand_config()
    xi = (rnd(50), rnd(50), rnd(50))
    X = iota(v, xi)
    ok["P"] &= apply_tab(P_tab, X) == iota(act_p(v), xi)
    ok["Q"] &= apply_tab(Q_tab, X) == iota(act_q(v), xi)
    ok["T"] &= apply_tab(T_tab, X) == iota(act_t(v), xi)
    ok["D"] &= apply_tab(D_tab, X) == iota(act_d(v), xi)
    okinv &= apply_tab(inverse(P_tab), X) == iota(frozenset(p_inv_pt(y) for y in v), xi)
    okinv &= apply_tab(inverse(Q_tab), X) == iota(frozenset(q_inv_pt(y) for y in v), xi)
for n in "PQTD":
    check(ok[n], f"{n} iota_v = iota_({n.lower()}(v)) on 4000 random (v, xi)")
check(okinv, "P^-1 iota_v = iota_(p^-1 v), Q^-1 likewise")

# sanity: p as defined is a bijection of Y
check(all(p_inv_pt(p_pt(y)) == y and p_pt(p_inv_pt(y)) == y for y in itertools.product((1, 2, 3), range(1, 30))),
      "p_inv inverts p")


# ----------------------------------------------------------------------------------------------
# Lamps
# ----------------------------------------------------------------------------------------------
BETA = {1: "0", 2: "10", 3: "11"}


def complement_rect(u):
    """Pieces of C^3 minus the rectangle u1C x u2C x u3C."""
    pieces = []
    for k in range(3):
        for i in range(len(u[k])):
            pref = u[k][:i] + ("1" if u[k][i] == "0" else "0")
            pieces.append(tuple(u[j] if j < k else (pref if j == k else E) for j in range(3)))
    return pieces


def lamp(lam, v):
    """rho(lambda_v): lam a dict {1,2,3}->{1,2,3}."""
    u = tuple(e({j for (r, j) in v if r == i}) for i in (1, 2, 3))
    tab = [(c, c) for c in complement_rect(u)]
    for i in (1, 2, 3):
        tab.append(((u[0] + BETA[i], u[1], u[2]), (u[0] + BETA[lam[i]], u[1], u[2])))
    return tab


A_PERM = {1: 2, 2: 1, 3: 3}  # (1 2)
B_PERM = {1: 1, 2: 3, 3: 2}  # (2 3)
ZERO = frozenset()
rho_a = lamp(A_PERM, ZERO)
rho_b = lamp(B_PERM, ZERO)
check(check_valid(rho_a) and check_valid(rho_b), "rho(a), rho(b) are valid 3V tables")
rho_ab = compose(rho_a, rho_b)
rho_c = compose(D_tab, rho_ab)  # c = d a b
check(check_valid(rho_c), "rho(c) = D rho(a) rho(b) is a valid 3V table")

# paper's explicit description of rho(a) and rho(ab)
Zc = complement_rect(("0", "0", "0"))
paper_a = [(c, c) for c in Zc] + [(("00", "0", "0"), ("010", "0", "0")), (("010", "0", "0"), ("00", "0", "0")),
                                  (("011", "0", "0"), ("011", "0", "0"))]
paper_ab = [(c, c) for c in Zc] + [(("00", "0", "0"), ("010", "0", "0")), (("010", "0", "0"), ("011", "0", "0")),
                                   (("011", "0", "0"), ("00", "0", "0"))]
check(is_identity(compose(rho_a, inverse(paper_a))), "rho(a) exchanges (00,0,0) and (010,0,0) as stated")
check(is_identity(compose(rho_ab, inverse(paper_ab))), "rho(ab) cycles (00,0,0)->(010,0,0)->(011,0,0) as stated")
check(is_identity(compose(compose(D_tab, rho_ab), inverse(rho_c))), "rho(c) = D rho(ab)")
# D is the identity on Z_0
check(all(apply_tab(D_tab, ("0" + rnd(30), "0" + rnd(30), "0" + rnd(30)))[0][0] == "0" for _ in range(100)) and
      all(apply_tab(D_tab, X) == X for X in [("0" + rnd(30), "0" + rnd(30), "0" + rnd(30)) for _ in range(200)]),
      "D is the identity on Z_0")

GEN = {"p": P_tab, "q": Q_tab, "t": T_tab, "c": rho_c, "a": rho_a}
GEN.update({"-" + k: inverse(v) for k, v in list(GEN.items())})


def ev(word):
    # the product x1 x2 ... xk as a map is x1 o x2 o ... o xk
    f = IDT
    for tok in word:
        f = compose(f, GEN[tok])
    return f


# structure: c has order 6, c^3 = D, c^4 = rho(ab); b = a c^4
c3 = ev(["c"] * 3)
check(is_identity(compose(c3, inverse(D_tab))), "rho(c)^3 = D")
check(is_identity(compose(ev(["c"] * 4), inverse(rho_ab))), "rho(c)^4 = rho(ab)")
check(is_identity(ev(["c"] * 6)) and not is_identity(ev(["c"] * 2)) and not is_identity(ev(["c"] * 3)),
      "rho(c) has order 6")
check(is_identity(compose(ev(["a", "c", "c", "c", "c"]), inverse(rho_b))), "rho(a) rho(c)^4 = rho(b)")

# lamp conjugation relation rho(g) rho(lambda_v) rho(g)^-1 = rho(lambda_{g v})
ok = True
acts = {"P": (P_tab, act_p), "Q": (Q_tab, act_q), "T": (T_tab, act_t), "D": (D_tab, act_d)}
for _ in range(60):
    v = frozenset(rand_config())
    lam = random.choice([A_PERM, B_PERM, {1: 2, 2: 3, 3: 1}])
    for nm, (G, act) in acts.items():
        lhs = compose(compose(G, lamp(lam, v)), inverse(G))
        rhs = lamp(lam, act(v))
        ok &= is_identity(compose(lhs, inverse(rhs)))
check(ok, "rho(g) rho(lambda_v) rho(g)^-1 = rho(lambda_(g v)) for g in P,Q,T,D, 60 random v, three lambdas")

# lamps at different configurations commute; each copy is faithful
ok = True
for _ in range(40):
    v, w = rand_config(), rand_config()
    if v == w:
        continue
    x, y = lamp(A_PERM, v), lamp(B_PERM, w)
    ok &= is_identity(compose(compose(x, y), inverse(compose(y, x))))
check(ok, "lamps at distinct configurations commute (40 random pairs)")

# ----------------------------------------------------------------------------------------------
# The 25 relations
# ----------------------------------------------------------------------------------------------
REL = []
with open(os.path.join(os.path.dirname(os.path.abspath(__file__)), "relators1d.txt")) as fh:
    for line in fh:
        line = line.strip()
        if not line or line.startswith("#"):
            continue
        head, word = line.split(":", 1)
        REL.append((head, word.split()))
check(len(REL) == 25, "25 relations read")
total = 0
for head, word in REL:
    f = ev(word)
    total += len(word)
    check(is_identity(f), f"relation {head} holds in 3V (exact) [{len(f)} pieces]")
check(total == 303, f"total length 303 (got {total})")

# also check each relation on random points directly (not through composition code)
ok = True
for head, word in REL:
    for _ in range(50):
        X = (rnd(300), rnd(300), rnd(300))
        Y = X
        for tok in reversed(word):
            Y = apply_tab(GEN[tok], Y)
        ok &= Y == X
check(ok, "all 25 relations fix 50 random points each (pointwise evaluation)")

# non-relations must fail
NON = {
    "a": ["a"], "c^2": ["c", "c"], "c^3 (=d)": ["c"] * 3, "t": ["t"], "[p,q]": ["p", "q", "-p", "-q"],
    "[t,p]": ["t", "p", "-t", "-p"], "[a,t]": ["a", "t", "-a", "-t"], "[d,t]": ["c"] * 3 + ["t"] + ["-c"] * 3 + ["-t"],
    "[a,c]": ["a", "c", "-a", "-c"], "ab": ["a", "a", "c", "c", "c", "c"], "tpt": ["t", "p", "t"],
    "[a, p^-1 t p]": ["a", "-p", "t", "p", "-a", "-p", "-t", "p"],
    "[d, t]": ["c", "c", "c", "t", "-c", "-c", "-c", "-t"],
    "q": ["q"],
}
for nm, word in NON.items():
    check(not is_identity(ev(word)), f"non-relation {nm} is nontrivial in 3V")

# deleting a single letter from each relation gives a nontrivial element
ok = True
cnt = 0
for head, word in REL:
    for i in range(len(word)):
        w2 = word[:i] + word[i + 1:]
        cnt += 1
        if is_identity(ev(w2)):
            ok = False
            print("  deletion trivial:", head, i)
check(ok, f"deleting any single letter from any relation gives a nontrivial element ({cnt} words)")

# the images of the generators act on iota(v) as the affine generators (words)
ok = True
for _ in range(300):
    v = rand_config()
    xi = (rnd(80), rnd(80), rnd(80))
    word = [random.choice(["p", "q", "t", "-p", "-q", "-t"]) for _ in range(8)]
    X = iota(v, xi)
    u = v
    for tok in reversed(word):
        X = apply_tab(GEN[tok], X)
        u = {"p": act_p, "q": act_q, "t": act_t, "-t": act_t,
             "-p": lambda z: frozenset(p_inv_pt(y) for y in z),
             "-q": lambda z: frozenset(q_inv_pt(y) for y in z)}[tok](u)
    ok &= X == iota(u, xi)
check(ok, "random words in P,Q,T: rho(g) iota_v = iota_(g v)")

print()
print("FAILURES:", FAIL if FAIL else "none")
sys.exit(1 if FAIL else 0)


==> anc/ladder_check.py <==
"""Finite checks for the dyadic group and for the subgroup of Thompson's group V (Section 3 of the paper).

Standard library only. Exits 1 on any failure. These are finite regressions; the general statements are proved in the paper.
"""
if not __debug__:
    raise SystemExit("This check uses assert statements; run it without python -O.")
from fractions import Fraction as Fr
from itertools import product
import sys

FAIL = []


def check(ok, name):
    print(("PASS " if ok else "FAIL ") + name, flush=True)
    if not ok:
        FAIL.append(name)


# ---------------------------------------------------------------------------------------------------------
# 5. The subgroup L of V: transport of many copies and the gap coding (left actions, composed right to left).
# ---------------------------------------------------------------------------------------------------------
def pl(points):
    """Piecewise-linear map through the given breakpoints (x, y)."""
    def f(x):
        for (x0, y0), (x1, y1) in zip(points, points[1:]):
            if x0 <= x <= x1:
                return y0 + (y1 - y0) * (x - x0) / (x1 - x0)
        raise ValueError(x)
    return f


def in_F(points):
    ok = points[0] == (0, 0) and points[-1] == (1, 1)
    for (x0, y0), (x1, y1) in zip(points, points[1:]):
        slope = (y1 - y0) / (x1 - x0)
        ok &= x0.denominator & (x0.denominator - 1) == 0 and y0.denominator & (y0.denominator - 1) == 0
        ok &= slope > 0 and (slope.numerator & (slope.numerator - 1) == 0) and \
            (slope.denominator & (slope.denominator - 1) == 0)
    return ok


tpts = [(Fr(0), Fr(0)), (Fr(1, 4), Fr(1, 2)), (Fr(1, 2), Fr(3, 4)), (Fr(1), Fr(1))]
spts = [(Fr(0), Fr(0)), (Fr(1, 2), Fr(1, 2)), (Fr(5, 8), Fr(3, 4)), (Fr(3, 4), Fr(7, 8)), (Fr(1), Fr(1))]
t, s = pl(tpts), pl(spts)          # s is an auxiliary element of F used only to test the gap coding
tform = lambda x: 2 * x if x <= Fr(1, 4) else x + Fr(1, 4) if x <= Fr(1, 2) else (x + 1) / 2
grid = [Fr(k, 256) for k in range(257)]
check(in_F(tpts) and in_F(spts) and all(t(x) == tform(x) for x in grid) and t(Fr(1, 2)) == Fr(3, 4),
      "L: t matches the displayed formula, lies in F and maps 1/2 to 3/4")


def code(p):
    return "".join("0" if c == "0" else "11" for c in p)


def interior(leaves):
    return sorted({p[:k] for p in leaves for k in range(len(p))}, key=lambda u: xval(u))


def xval(p):
    return Fr(int(p + "1", 2), 2 ** (len(p) + 1))


def hat(pair):
    dom, ran = pair
    rules = [(code(p), code(q)) for p, q in zip(dom, ran)]
    rules += [(code(u) + "10", code(v) + "10") for u, v in zip(interior(dom), interior(ran))]
    return rules


def is_complete_code(words):
    prefix_free = all(not b.startswith(a) for a in words for b in words if a != b)
    return prefix_free and sum(Fr(1, 2 ** len(w)) for w in words) == 1


def apply(rules, w):
    for a, b in rules:
        if w.startswith(a):
            return b + w[len(a):]
    raise ValueError(w)


def parse_gap(w):
    p, i = "", 0
    while True:
        if w[i] == "0":
            p, i = p + "0", i + 1
        elif w[i:i + 2] == "11":
            p, i = p + "1", i + 2
        else:
            assert w[i:i + 2] == "10"
            return p, w[i + 2:]


t_pair = (["00", "01", "1"], ["0", "10", "11"])
s_pair = (["0", "100", "101", "11"], ["0", "10", "110", "111"])
ok = True
for pair, f in [(t_pair, t), (s_pair, s), ((t_pair[1], t_pair[0]), None), ((s_pair[1], s_pair[0]), None)]:
    rules = hat(pair)
    ok &= is_complete_code([a for a, _ in rules]) and is_complete_code([b for _, b in rules])
    for depth in range(0, 7):
        for p in map("".join, product("01", repeat=depth)):
            q, suffix = parse_gap(apply(rules, code(p) + "10" + "0110"))
            ok &= suffix == "0110"
            if f is not None:
                ok &= xval(q) == f(xval(p))
            else:
                g = t if pair[1] == t_pair[0] else s
                ok &= g(xval(q)) == xval(p)
check(ok, "L: gap coding gives complete prefix codes and maps the gap of x to the gap of f(x) "
          "(t, s and inverses, all words of length <= 6)")


def is_pow2(q):
    return q > 0 and q.numerator & (q.numerator - 1) == 0 and q.denominator & (q.denominator - 1) == 0


def standard(lo, hi):
    w = hi - lo
    return is_pow2(w) and w <= 1 and (lo / w).denominator == 1


def split(lo, hi):
    """Split [lo, hi] (dyadic endpoints) into standard dyadic intervals at the point of shortest binary expansion."""
    if lo == hi:
        return []
    if standard(lo, hi):
        return [(lo, hi)]
    j = 0
    while True:
        cands = [Fr(k, 2 ** j) for k in range(2 ** j + 1) if lo < Fr(k, 2 ** j) < hi]
        if cands:
            m = cands[0]
            break
        j += 1
    return left_part(lo, m) + right_part(m, hi)


def left_part(lo, m):
    """[lo, m] where m has the shortest expansion in the range: greedy from m downwards."""
    out, x = [], m
    while x > lo:
        w = Fr(1)
        while not (standard(x - w, x) and x - w >= lo):
            w /= 2
        out.append((x - w, x))
        x -= w
    return out[::-1]


def right_part(m, hi):
    out, x = [], m
    while x < hi:
        w = Fr(1)
        while not (standard(x, x + w) and x + w <= hi):
            w /= 2
        out.append((x, x + w))
        x += w
    return out


def refine(intervals, n):
    """Refine a list of standard dyadic intervals to exactly n >= len standard dyadic intervals (split the last)."""
    out = list(intervals)
    while len(out) < n:
        lo, hi = out.pop()
        mid = (lo + hi) / 2
        out += [(lo, mid), (mid, hi)]
    return out


def element(dom_pts, ran_pts):
    """The element of F mapping the pieces cut at dom_pts onto the pieces cut at ran_pts, piece by piece,
    each block split into the same number of standard dyadic intervals. Returns (breakpoints, number of intervals)."""
    dom_blocks = [split(p, q) for p, q in zip(dom_pts, dom_pts[1:])]
    ran_blocks = [split(p, q) for p, q in zip(ran_pts, ran_pts[1:])]
    dom, ran = [], []
    for db, rb in zip(dom_blocks, ran_blocks):
        n = max(len(db), len(rb))
        dom += refine(db, n)
        ran += refine(rb, n)
    pts = [(Fr(0), Fr(0))] + [(d[1], r[1]) for d, r in zip(dom, ran)]
    return pts, len(dom)


def carets(points):
    """Carets of the reduced tree-pair diagram: split standard intervals until f is affine on each piece
    and maps it onto a standard dyadic interval."""
    f = pl(points)
    bps = [x for x, _ in points[1:-1]]

    def rec(lo, hi):
        affine = not any(lo < x < hi for x in bps)
        if affine and standard(f(lo), f(hi)):
            return 1
        mid = (lo + hi) / 2
        return rec(lo, mid) + rec(mid, hi)
    return rec(Fr(0), Fr(1)) - 1


def compose(p1, p2):
    """Breakpoints of f1 o f2 (apply f2 first)."""
    f1, f2 = pl(p1), pl(p2)
    xs = {x for x, _ in p2}
    inv2 = pl([(y, x) for x, y in p2])
    xs |= {inv2(x) for x, _ in p1}
    return [(x, f1(f2(x))) for x in sorted(xs)]


def inverse(p):
    return [(y, x) for x, y in p]


half, three4 = Fr(1, 2), Fr(3, 4)
ok_all, worst_g, worst_u, worst_h = True, 0, 0, 0
for m in range(1, 8):
    sites = [Fr(k, 2 ** m) for k in range(1, 2 ** m)]
    U = {}
    for p in sites:
        pts, n = element([Fr(0), half, Fr(1)], [Fr(0), p, Fr(1)])
        ok_all &= in_F(pts) and pl(pts)(half) == p and n <= 2 * m
        U[p] = pts
        worst_u = max(worst_u, carets(pts) / m)
    for p in sites:
        for q in sites:
            if p >= q:
                continue
            pts, n = element([Fr(0), half, three4, Fr(1)], [Fr(0), p, q, Fr(1)])
            g = pl(pts)
            ok_all &= in_F(pts) and g(half) == p and g(three4) == q and n <= 4 * m
            worst_g = max(worst_g, carets(pts) / m)
            if m <= 5:
                h1 = compose(inverse(pts), U[p])                      # g^-1 u_p fixes 1/2
                h2 = compose(inverse(tpts), compose(inverse(pts), U[q]))  # t^-1 g^-1 u_q fixes 1/2
                ok_all &= pl(h1)(half) == half and pl(h2)(half) == half and in_F(h1) and in_F(h2)
                worst_h = max(worst_h, (carets(h1) + carets(h2)) / m)
check(ok_all, "L: for m <= 7 and all sites p < q in D_m, elements u_p, g_pq of F with u_p(1/2) = p, g_pq(1/2) = p, "
              "g_pq(3/4) = q, built from at most 2m and 4m standard dyadic intervals; g^-1 u_p and t^-1 g^-1 u_q fix 1/2")
print("   largest carets/m: u_p %.2f, g_pq %.2f, stabilizer pair %.2f" % (worst_u, worst_g, worst_h))


# ---------------------------------------------------------------------------------------------------------
# 6. The amenable group G = (sum over Z[1/2] of S_3) x| <t,u>. Left actions, functions composed right to left.
# ---------------------------------------------------------------------------------------------------------
def winv(w):
    return [(g, -e) for g, e in reversed(w)]


def reduce_(w):
    out = []
    for g, e in w:
        if out and out[-1][0] == g and out[-1][1] == -e:
            out.pop()
        else:
            out.append((g, e))
    return out


def W(s):
    """Lowercase letter = generator, uppercase = its inverse."""
    return [(c.lower(), 1 if c.islower() else -1) for c in s]


def comm(x, y):
    return x + y + winv(x) + winv(y)


a, b, t, u, s, v = (W(c) for c in "abtusv")
RELS = [a + a, b + b, (a + b) * 3,
        comm(u, a), comm(u, b), comm(v, a), comm(v, b),
        winv(s) + u + t + winv(u),          # s = u t u^-1
        winv(v) + t + s + winv(t),          # v = t s t^-1
        t + t + winv(v) + winv(s),          # t^2 = s v
        comm(s, v),
        comm(s, t + a + winv(t)), comm(s, t + b + winv(t)),
        comm(a, t + a + winv(t)), comm(a, t + b + winv(t)),
        comm(b, t + a + winv(t)), comm(b, t + b + winv(t))]


def act(g, e, pt):
    """Faithful action of G on Z[1/2] x S_3: the copy at p acts on the fibre over p, <t,u> moves the base."""
    p, sig = pt
    if g in "ab":
        tr = (1, 0, 2) if g == "a" else (0, 2, 1)
        return (p, tuple(tr[i] for i in sig)) if p == 0 else pt
    if g == "u":
        return (p * 2 if e == 1 else p / 2, sig)
    if g == "t":
        return (p + e if p.denominator == 1 else p, sig)
    par = 0 if g == "s" else 1          # s moves the even integers, v the odd integers, by +2
    if p.denominator == 1 and p.numerator % 2 == par:
        return (p + 2 * e, sig)
    return pt


def act_word(w, pt):
    for g, e in reversed(w):
        pt = act(g, e, pt)
    return pt


window = sorted({Fr(k, 2 ** j) for j in range(5) for k in range(-40 * 2 ** j, 40 * 2 ** j + 1)})
S3 = [(0, 1, 2), (1, 0, 2), (0, 2, 1), (2, 1, 0), (1, 2, 0), (2, 0, 1)]
check(len(RELS) == 17 and all(act_word(r, (p, sg)) == (p, sg) for r in RELS for p in window for sg in S3),
      "G: the 17 relations act trivially on (p, sigma) for all p = k/2^j, j <= 4, |p| <= 40, and all sigma in S_3")
check(act_word(a + b, (Fr(0), (0, 1, 2))) != (Fr(0), (0, 1, 2)), "G: ab is nontrivial")


# Certificate generator: tagged letters (g, e, tag); each move replaces a subword U by U' with U U'^-1 a rotation
# of a relator or its inverse, and records the cell (conjugator, relator index, sign).
def match_cell(rho):
    n = len(rho)
    for i, r in enumerate(RELS):
        for sg in (1, -1):
            rr = r if sg == 1 else winv(r)
            if len(rr) != n:
                continue
            for k in range(n):
                if rr[k:] + rr[:k] == rho:
                    return i, sg, rr[:k]          # rho = alpha^-1 R^sg alpha with alpha = rr[:k]
    raise ValueError("no relator matches %r" % (rho,))


class Rewriter:
    def __init__(self, word):
        self.w = list(word)
        self.cells = []

    def plain(self, w=None):
        return [(g, e) for g, e, _ in (self.w if w is None else w)]

    def replace(self, i, n, new):
        U = self.plain(self.w[i:i + n])
        rho = reduce_(U + winv([(g, e) for g, e, _ in new]))
        r, sg, alpha = match_cell(rho)
        self.cells.append((self.plain(self.w[:i]) + winv(alpha), r, sg))
        self.w = self.w[:i] + list(new) + self.w[i + n:]
        self.freereduce()

    def freereduce(self):
        out = []
        for x in self.w:
            if out and out[-1][0] == x[0] and out[-1][1] == -x[1]:
                out.pop()
            else:
                out.append(x)
        self.w = out

    def find(self, pred, n):
        for i in range(len(self.w) - n + 1):
            if pred(self.w[i:i + n]):
                return i
        return None

    def exhaust(self, pred, n, new):
        while True:
            i = self.find(pred, n)
            if i is None:
                return
            self.replace(i, n, new(self.w[i:i + n]))


def is_(x, g, e, tag=None):
    return x[0] == g and x[1] == e and (tag is None or x[2] == tag)


def target(k, x, y):
    return comm([(x, 1)], [("t", 1)] * k + [(y, 1)] + [("t", -1)] * k)


CACHE = {}


def certificate(k, x, y):
    if (k, x, y) in CACHE:
        return CACHE[(k, x, y)]
    if k == 1:
        cells = [([], RELS.index(target(1, x, y)), 1)]
    elif k % 2 == 0:
        m = k // 2
        T, Ti = [("t", 1, "")] * k, [("t", -1, "")] * k
        R = Rewriter([(x, 1, "X+")] + T + [(y, 1, "Y")] + Ti + [(x, -1, "X-")] + T + [(y, -1, "Y")] + Ti)
        R.exhaust(lambda z: is_(z[0], "t", 1) and is_(z[1], "t", 1), 2, lambda z: [("s", 1, ""), ("v", 1, "")])
        R.exhaust(lambda z: is_(z[0], "t", -1) and is_(z[1], "t", -1), 2, lambda z: [("v", -1, ""), ("s", -1, "")])
        R.exhaust(lambda z: is_(z[0], "v", 1) and is_(z[1], "s", 1), 2, lambda z: [("s", 1, ""), ("v", 1, "")])
        R.exhaust(lambda z: is_(z[0], "s", -1) and is_(z[1], "v", -1), 2, lambda z: [("v", -1, ""), ("s", -1, "")])
        R.exhaust(lambda z: is_(z[0], "v", 1) and z[1][2] == "Y", 2, lambda z: [z[1], ("v", 1, "")])
        R.exhaust(lambda z: z[0][0] == "s", 1, lambda z: [("u", 1, ""), ("t", z[0][1], ""), ("u", -1, "")])
        R.exhaust(lambda z: is_(z[0], "u", -1) and z[1][2] == "Y" and is_(z[2], "u", 1), 3, lambda z: [z[1]])
        R.exhaust(lambda z: z[0][2] in ("X+", "X-"), 1,
                  lambda z: [("u", 1, ""), (z[0][0], z[0][1], "done"), ("u", -1, "")])
        assert R.plain() == reduce_([("u", 1)] + target(m, x, y) + [("u", -1)]), R.plain()
        cells = R.cells + [([("u", 1)] + z, r, sg) for z, r, sg in certificate(m, x, y)]
    else:
        m = (k - 1) // 2
        T, Ti = [("t", 1, "")] * (2 * m), [("t", -1, "")] * (2 * m)
        Z1 = [("t", 1, "Z"), (y, 1, "Z"), ("t", -1, "Z")]
        Z2 = [("t", 1, "Z"), (y, -1, "Z"), ("t", -1, "Z")]
        R = Rewriter([(x, 1, "X+")] + T + Z1 + Ti + [(x, -1, "X-")] + T + Z2 + Ti)
        R.exhaust(lambda z: is_(z[0], "t", 1, "") and is_(z[1], "t", 1, ""), 2, lambda z: [("s", 1, ""), ("v", 1, "")])
        R.exhaust(lambda z: is_(z[0], "t", -1, "") and is_(z[1], "t", -1, ""), 2,
                  lambda z: [("v", -1, ""), ("s", -1, "")])
        R.exhaust(lambda z: is_(z[0], "s", 1) and is_(z[1], "v", 1), 2, lambda z: [("v", 1, ""), ("s", 1, "")])
        R.exhaust(lambda z: is_(z[0], "v", -1) and is_(z[1], "s", -1), 2, lambda z: [("s", -1, ""), ("v", -1, "")])
        R.exhaust(lambda z: is_(z[0], "s", 1) and all(c[2] == "Z" for c in z[1:]), 4, lambda z: z[1:] + [z[0]])
        for tag in ("X+", "X-"):
            for _ in range(m):
                i = R.find(lambda z: z[0][2] == tag, 1)
                R.replace(i, 1, [("v", 1, ""), R.w[i], ("v", -1, "")])
        assert R.plain() == reduce_([("v", 1)] * m + target(1, x, y) + [("v", -1)] * m), R.plain()
        i = R.find(lambda z: z[0][2] == "X+", 1)
        R.replace(i, 8, [])
        assert R.w == []
        cells = R.cells
    CACHE[(k, x, y)] = cells
    return cells


def verify(cells, word):
    """Independent check: the product of the cells z R^s z^-1 equals the word in the free group."""
    prod = []
    for z, r, sg in cells:
        rr = RELS[r] if sg == 1 else winv(RELS[r])
        prod = reduce_(prod + z + rr + winv(z))
    return prod == reduce_(word)


ok, rec_ok, worst = True, True, 0
Afor = {}
for k in range(1, 65):
    counts = []
    for x, y in product("ab", repeat=2):
        cells = certificate(k, x, y)
        ok &= verify(cells, target(k, x, y))
        counts.append(len(cells))
    Afor[k] = max(counts)
    m = k // 2
    bound = 1 if k == 1 else (Afor[m] + 2 * m * m + 8 * m + 4 if k % 2 == 0 else 2 * m * m + 10 * m + 1)
    rec_ok &= Afor[k] == bound
    worst = max(worst, Afor[k] / k ** 2)
check(ok, "G: explicit fillings of [x, t^k y t^-k], x, y in {a,b}, k = 1..64, verified by free reduction")
check(rec_ok, "G: cell counts equal A(2m) = A(m) + 2m^2 + 8m + 4 and A(2m+1) = 2m^2 + 10m + 1 (k <= 64)")
check(worst <= 5, "G: area <= 5k^2 for k = 1..64 (largest ratio A(k)/k^2 = %.3f)" % worst)
print("   A(k) for k = 1..12:", [Afor[k] for k in range(1, 13)])


# The elements t_j = u^j t u^-j, 0 <= j < n, induce on Z/2^n the Sylow 2-subgroup of Sym(2^n) (order 2^(2^n - 1)).
def closure(gens):
    ident = tuple(range(len(gens[0])))
    seen, frontier = {ident}, [ident]
    while frontier:
        nxt = []
        for p in frontier:
            for g in gens:
                q = tuple(g[i] for i in p)
                if q not in seen:
                    seen.add(q)
                    nxt.append(q)
        frontier = nxt
    return len(seen)


ok = True
for n in range(1, 5):
    N = 2 ** n
    gens = [tuple((x + 2 ** j) % N if x % 2 ** j == 0 else x for x in range(N)) for j in range(n)]
    ok &= closure(gens) == 2 ** (N - 1)
check(ok, "G: t_0, ..., t_(n-1) induce on Z/2^n a group of order 2^(2^n - 1) for n = 1..4")



print("\nall checks passed" if not FAIL else f"\nFAILED: {FAIL}")
sys.exit(1 if FAIL else 0)


==> anc/relators.txt <==
# The 77-relation certificate for the configuration-lamp group, in the seven generators
# p q (first coordinate), P Q (second coordinate), t, c, a. A minus sign denotes an inverse.
# Each line: index. name [length]: word
01. H1.1 [8]: p q -p -q p q -p -q
02. H1.2 [22]: p q -p -q p p q -p -p -q p p q -p -p -q p p q -p -q -p
03. H1.3 [22]: p q -p -q p p p q -p -q -p -p q p -q p q p -q -p -p -p
04. H1.4 [12]: p p q -p -q -p q q p -q -p -q
05. H2.1 [8]: P Q -P -Q P Q -P -Q
06. H2.2 [22]: P Q -P -Q P P Q -P -P -Q P P Q -P -P -Q P P Q -P -Q -P
07. H2.3 [22]: P Q -P -Q P P P Q -P -Q -P -P Q P -Q P Q P -Q -P -P -P
08. H2.4 [12]: P P Q -P -Q -P Q Q P -Q -P -Q
09. T.1.1 [4]: p P -p -P
10. T.1.2 [4]: p Q -p -Q
11. T.2.1 [4]: q P -q -P
12. T.2.2 [4]: q Q -q -Q
13. translation-square [2]: t t
14. stabilizer.t.1.1 [12]: t p q -p -q p -t -p q p -q -p
15. stabilizer.t.1.2 [8]: t p q -p -t p -q -p
16. stabilizer.t.1.3 [14]: t p p q -p -q -p -t p q p -q -p -p
17. stabilizer.t.2.1 [12]: t P Q -P -Q P -t -P Q P -Q -P
18. stabilizer.t.2.2 [8]: t P Q -P -t P -Q -P
19. stabilizer.t.2.3 [14]: t P P Q -P -Q -P -t P Q P -Q -P -P
20. stabilizer.h.1.1 [186]: P P Q -P -Q -P c c c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q c c c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P -c -c -c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q -c -c -c Q P P -Q -P -P Q P -Q -P p p q -p -q P Q -P -Q P P Q -P -P -Q c c c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P c c c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q -c -c -c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P -c -c -c P Q P -Q -P -P -p q p -q -p
21. stabilizer.h.1.2 [184]: P P Q -P -Q -P c c c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q c c c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P -c -c -c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q -c -c -c Q P P -Q -P -P Q P -Q -P q p q -p -q P Q -P -Q P P Q -P -P -Q c c c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P c c c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q -c -c -c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P -c -c -c P Q P -Q -P -P p -q -p
22. stabilizer.h.1.3 [190]: P P Q -P -Q -P c c c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q c c c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P -c -c -c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q -c -c -c Q P P -Q -P -P Q P -Q -P q p -q p q -p -p -q P Q -P -Q P P Q -P -P -Q c c c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P c c c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q -c -c -c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P -c -c -c P Q P -Q -P -P p q p -q -p -p
23. stabilizer.h.2.1 [198]: P P Q -P -Q -P c c c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q c c c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P -c -c -c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q -c -c -c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -P -Q P p q -p -q P Q -P -Q P P Q -P -P -Q c c c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P c c c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q -c -c -c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P -c -c -c P Q P -Q -P -P -P Q P P -Q -P -P
24. stabilizer.h.2.2 [190]: P P Q -P -Q -P c c c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q c c c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P -c -c -c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q -c -c -c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q c c c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P c c c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q -c -c -c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P -c -c -c P Q P -Q -Q -P -P
25. stabilizer.h.2.3 [194]: P P Q -P -Q -P c c c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q c c c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P -c -c -c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q -c -c -c Q P P -Q -P -P Q P -Q -P q p -q -p P P P Q -P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q c c c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P c c c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q -c -c -c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P -c -c -c P Q P P -Q -P -P -P
26. stabilizer.v.1.1 [184]: p p q -p -q -p c c c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q c c c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p -c -c -c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q -c -c -c Q P -Q -P q p p -q -p -p q p -q p q -p -p -q p p q -p -q p p q -p -p -q P Q -P -Q c c c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p c c c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q -c -c -c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p -c -c -c p q p -q -p -p -p q p p -q -p -p
27. stabilizer.v.1.2 [174]: p p q -p -q -p c c c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q c c c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p -c -c -c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q -c -c -c Q P -Q -P q p p -q -p -p q p -q p q -p q -p -q p p q -p -p -q P Q -P -Q c c c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p c c c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q -c -c -c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p -c -c -c p q p -q -q -p -p
28. stabilizer.v.1.3 [178]: p p q -p -q -p c c c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q c c c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p -c -c -c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q -c -c -c Q P -Q -P q p p -q -p -p q p -q p p q -p -q -p q -p -q p p q -p -p -q P Q -P -Q c c c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p c c c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q -c -c -c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p -c -c -c p q p p -q -p -p -p
29. stabilizer.v.2.1 [182]: p p q -p -q -p c c c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q c c c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p -c -c -c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q -c -c -c Q P -Q -P q p p -q -p -p q p -q -p P Q -P -Q P p q -p -q p p q -p -p -q P Q -P -Q c c c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p c c c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q -c -c -c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p -c -c -c p q p -q -p -p -P Q P -Q -P
30. stabilizer.v.2.2 [178]: p p q -p -q -p c c c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q c c c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p -c -c -c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q -c -c -c Q P -Q -P q p p -q -p -p q p -q -p P Q -P p q -p -q p p q -p -p -q P Q -P -Q c c c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p c c c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q -c -c -c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p -c -c -c p q p -q -p -p P -Q -P
31. stabilizer.v.2.3 [184]: p p q -p -q -p c c c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q c c c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p -c -c -c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q -c -c -c Q P -Q -P q p p -q -p -p q p -q -p P P Q -P -Q -P p q -p -q p p q -p -p -q P Q -P -Q c c c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p c c c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q -c -c -c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p -c -c -c p q p -q -p -p P Q P -Q -P -P
32. stabilizer.d.1.1 [20]: c c c p p q -p -p -q p -c -c -c -p q p p -q -p -p
33. stabilizer.d.1.2 [16]: c c c p p q -p -p -c -c -c p p -q -p -p
34. stabilizer.d.1.3 [22]: c c c p p p q -p -q -p -p -c -c -c p p q p -q -p -p -p
35. stabilizer.d.2.1 [20]: c c c P P Q -P -P -Q P -c -c -c -P Q P P -Q -P -P
36. stabilizer.d.2.2 [16]: c c c P P Q -P -P -c -c -c P P -Q -P -P
37. stabilizer.d.2.3 [22]: c c c P P P Q -P -Q -P -P -c -c -c P P Q P -Q -P -P -P
38. zero-lamp.p.a [4]: p a -p -a
39. zero-lamp.p.b [12]: p a c c c c -p -c -c -c -c -a
40. zero-lamp.q.a [4]: q a -q -a
41. zero-lamp.q.b [12]: q a c c c c -q -c -c -c -c -a
42. zero-lamp.P.a [4]: P a -P -a
43. zero-lamp.P.b [12]: P a c c c c -P -c -c -c -c -a
44. zero-lamp.Q.a [4]: Q a -Q -a
45. zero-lamp.Q.b [12]: Q a c c c c -Q -c -c -c -c -a
46. zero-lamp.d.a [8]: c c c a -c -c -c -a
47. translation-commute.1.2 [20]: t P Q -P -Q t Q P -Q -P -t P Q -P -Q -t Q P -Q -P
48. translation-commute.2.1 [20]: t p q -p -q t q p -q -p -t p q -p -q -t q p -q -p
49. translation-commute.2.2 [36]: t p q -p -q P Q -P -Q t Q P -Q -P q p -q -p -t p q -p -q P Q -P -Q -t Q P -Q -P q p -q -p
50. action.h.1.1 [186]: P P Q -P -Q -P c c c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q c c c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P -c -c -c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q -c -c -c Q P P -Q -P -P Q P -Q -P q p -q -p t p q -p -q P Q -P -Q P P Q -P -P -Q c c c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P c c c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q -c -c -c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P -c -c -c P Q P -Q -P -P -t
51. action.h.1.2 [203]: P P Q -P -Q -P c c c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q c c c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P -c -c -c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q -c -c -c Q P P -Q -P -P Q P -Q -P q p -q -p P Q -P -Q t Q P -Q -P p q -p -q P Q -P -Q P P Q -P -P -Q c c c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P c c c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q -c -c -c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P -c -c -c P Q P -Q -P -P -t P Q -P -Q -t Q P -Q -P
52. action.h.1.3 [224]: P P Q -P -Q -P c c c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q c c c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P -c -c -c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q -c -c -c Q P P -Q -P -P Q P -Q -P q p -q -p P Q -P -Q P P Q -P -P -Q t Q P P -Q -P -P Q P -Q -P p q -p -q P Q -P -Q P P Q -P -P -Q c c c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P c c c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q -c -c -c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P -c -c -c P Q P -Q -P Q -P -Q P P Q -P -P -Q -t Q P P -Q -P -P Q P -Q -P
53. action.h.2.1 [186]: P P Q -P -Q -P c c c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q c c c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P -c -c -c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q -c -c -c Q P P -Q -P -P Q P -Q -P t P Q -P -Q P P Q -P -P -Q c c c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P c c c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q -c -c -c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P -c -c -c P Q P -Q -P -P p q -p -q -t q p -q -p
54. action.h.2.2 [186]: P P Q -P -Q -P c c c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q c c c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P -c -c -c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q -c -c -c Q P P -Q -P -P t P P Q -P -P -Q c c c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P c c c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q -c -c -c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P -c -c -c P Q P -Q -P -P p q -p -q P Q -P -Q -t Q P -Q -P q p -q -p
55. action.h.2.3 [186]: P P Q -P -Q -P c c c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q c c c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P -c -c -c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q -c -c -c t c c c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P c c c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q -c -c -c Q P P -Q -P -P Q P -Q -P q p -q -p P P Q -P -Q -P -c -c -c P Q P -Q -P -P p q -p -q P Q -P -Q P P Q -P -P -Q -t Q P P -Q -P -P Q P -Q -P q p -q -p
56. action.v.1.1 [174]: p p q -p -q -p c c c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q c c c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p -c -c -c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q -c -c -c Q P -Q -P q p p -q -p -p q p -q -p t p q -p -q p p q -p -p -q P Q -P -Q c c c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p c c c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q -c -c -c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p -c -c -c p q p -q -p -p -t
57. action.v.1.2 [190]: p p q -p -q -p c c c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q c c c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p -c -c -c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q -c -c -c Q P -Q -P q p p -q -p -p q p -q -p P Q -P -Q t Q P -Q -P p q -p -q p p q -p -p -q P Q -P -Q c c c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p c c c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q -c -c -c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p -c -c -c p q p -q -p -p P Q -P -Q -t Q P -Q -P
58. action.v.2.1 [175]: p p q -p -q -p c c c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q c c c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p -c -c -c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q -c -c -c Q P -Q -P q p p -q -p -p t p p q -p -p -q P Q -P -Q c c c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p c c c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q -c -c -c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p -c -c -c p q p -q -p -p -t p q -p -q -t q p -q -p
59. action.v.2.2 [188]: p p q -p -q -p c c c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q c c c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p -c -c -c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q -c -c -c Q P -Q -P q p p -q -p -p P Q -P -Q t Q P -Q -P p p q -p -p -q P Q -P -Q c c c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p c c c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q -c -c -c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p -c -c -c p q p -q -p q -p -q P Q -P -Q -t Q P -Q -P q p -q -p
60. action.v.3.1 [172]: p p q -p -q -p c c c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q c c c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p -c -c -c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q -c -c -c Q P -Q -P t P Q -P -Q c c c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p c c c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q -c -c -c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p -c -c -c p q p -q -p q -p -q p p q -p -p -q -t q p p -q -p -p q p -q -p
61. action.v.3.2 [172]: p p q -p -q -p c c c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q c c c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p -c -c -c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q -c -c -c t c c c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p c c c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q -c -c -c Q P -Q -P q p p -q -p -p q p -q p q -p -q -p -c -c -c p q p -q -p q -p -q p p q -p -p -q P Q -P -Q -t Q P -Q -P q p p -q -p -p q p -q -p
62. action.d.1.1 [8]: c c c t -c -c -c -t
63. action.d.1.2 [24]: c c c P Q -P -Q t Q P -Q -P -c -c -c P Q -P -Q -t Q P -Q -P
64. action.d.1.3 [48]: c c c P Q -P -Q P P Q -P -P -Q t Q P P -Q -P -P Q P -Q -P -c -c -c P Q -P -Q P P Q -P -P -Q -t Q P P -Q -P -P Q P -Q -P
65. action.d.2.1 [24]: c c c p q -p -q t q p -q -p -c -c -c p q -p -q -t q p -q -p
66. action.d.2.2 [41]: c c c p q -p -q P Q -P -Q t Q P -Q -P q p -q -p -c -c -c -t p q -p -q P Q -P -Q -t Q P -Q -P q p -q -p
67. action.d.2.3 [64]: c c c p q -p -q P Q -P -Q P P Q -P -P -Q t Q P P -Q -P -P Q P -Q -P q p -q -p -c -c -c p q -p -q P Q -P -Q P P Q -P -P -Q -t Q P P -Q -P -P Q P -Q -P q p -q -p
68. action.d.3.1 [48]: c c c p q -p -q p p q -p -p -q t q p p -q -p -p q p -q -p -c -c -c p q -p -q p p q -p -p -q -t q p p -q -p -p q p -q -p
69. action.d.3.2 [64]: c c c p q -p -q p p q -p -p -q P Q -P -Q t Q P -Q -P q p p -q -p -p q p -q -p -c -c -c p q -p -q p p q -p -p -q P Q -P -Q -t Q P -Q -P q p p -q -p -p q p -q -p
70. action.d.3.3 [88]: c c c p q -p -q p p q -p -p -q P Q -P -Q P P Q -P -P -Q t Q P P -Q -P -P Q P -Q -P q p p -q -p -p q p -q -p -c -c -c p q -p -q p p q -p -p -q P Q -P -Q P P Q -P -P -Q -t Q P P -Q -P -P Q P -Q -P q p p -q -p -p q p -q -p
71. lamp.a-square [2]: a a
72. lamp.b-square [10]: a c c c c a c c c c
73. lamp.ab-cube [18]: a a c c c c a a c c c c a a c c c c
74. lamps-seed.a.a [8]: a t a -t -a t -a -t
75. lamps-seed.a.b [16]: a t a c c c c -t -a t -c -c -c -c -a -t
76. lamps-seed.b.a [16]: a c c c c t a -t -c -c -c -c -a t -a -t
77. lamps-seed.b.b [24]: a c c c c t a c c c c -t -c -c -c -c -a t -c -c -c -c -a -t


==> anc/relators1d.txt <==
# The 25-relation certificate for the one-dimensional configuration-lamp group, in the five generators
# p q t c a. A minus sign denotes an inverse. Each word is the free reduction of its definition in the paper
# (Table of the certificate); b abbreviates a c^4 and d abbreviates c^3.
# Each line: index. name [length]: word
01. H.1 [8]: p q -p -q p q -p -q
02. H.2 [22]: p q -p -q p p q -p -p -q p p q -p -p -q p p q -p -q -p
03. H.3 [22]: p q -p -q p p p q -p -q -p -p q p -q p q p -q -p -p -p
04. H.4 [12]: p p q -p -q -p q q p -q -p -q
05. Q [2]: t t
06. S.t.1 [12]: t p q -p -q p -t -p q p -q -p
07. S.t.2 [8]: t p q -p -t p -q -p
08. S.d.1 [20]: c c c p p q -p -p -q p -c -c -c -p q p p -q -p -p
09. S.d.2 [16]: c c c p p q -p -p -c -c -c p p -q -p -p
10. Z.p.a [4]: p a -p -a
11. Z.p.b [12]: p a c c c c -p -c -c -c -c -a
12. Z.q.a [4]: q a -q -a
13. Z.q.b [12]: q a c c c c -q -c -c -c -c -a
14. Z.d.a [8]: c c c a -c -c -c -a
15. C [8]: t p t -p -t p -t -p
16. A.1 [11]: c c c t -c -c -c p -t -p -t
17. A.2 [12]: c c c p t -p -c -c -c p -t -p
18. A.3 [16]: c c c p p t -p -p -c -c -c p p -t -p -p
19. L.1 [2]: a a
20. L.2 [10]: a c c c c a c c c c
21. L.3 [18]: a a c c c c a a c c c c a a c c c c
22. P.a.a [8]: a t a -t -a t -a -t
23. P.a.b [16]: a t a c c c c -t -a t -c -c -c -c -a -t
24. P.b.a [16]: a c c c c t a -t -c -c -c -c -a t -a -t
25. P.b.b [24]: a c c c c t a c c c c -t -c -c -c -c -a t -c -c -c -c -a -t


==> anc/relators1d_check.py <==
"""Checks the certificate for the one-dimensional configuration-lamp group Gamma.

Gamma acts faithfully on pairs (v, s): v is a finitely supported binary configuration on the points of
Y = {1,2,3} x {1,2,...}, and s is a permutation of {0,1,2}. Affine elements move v; the copy of S_3 at the zero
configuration acts on s when v is empty. Words act on the left: x1 x2 ... xk means apply xk first.

Generators: p, q (Houghton's group, acting on Y and hence on configurations), t (add the point (1,1)),
c = d (a b) with d the transvection that adds the point (1,2) whenever (1,1) is present, and a.

For each relation w of length l the script checks:
  (1) the exponent sums of p and q vanish (the image of w in Z^2 is trivial);
  (2) w fixes the empty configuration and every one-point configuration {y} with y of height <= l + 2, and every
      one-point configuration far out on each ray. Together these determine the linear and translation parts of w:
      a point of height > l + 2 is moved by the letters of w only as a translation along its ray, and never meets
      the points (1,1), (1,2) where t and d act, so (1)-(2) prove that the affine part of w is the identity;
  (3) w fixes (v, s) for every configuration v at which one of its lamp letters acts, and every s. Given (2), the
      element w is a lamp configuration supported on these sites, so (3) proves that w is trivial;
  (4) as a regression, w fixes (v, 1) for random configurations v in a box.
It also checks that each word is the free reduction of its definition from the abbreviations used in the paper,
that the abbreviations act as stated, the counts and lengths, and, as a negative control, that deleting any
single letter from a sample of relations is detected. Standard library only. Exits 1 on failure.
"""
import itertools
import random
import re
import sys
from pathlib import Path

FAIL = []


def check(ok, name):
    print(("PASS " if ok else "FAIL ") + name, flush=True)
    if not ok:
        FAIL.append(name)


# ---------------------------------------------------------------------------------------------------------------
# Words
# ---------------------------------------------------------------------------------------------------------------
def parse(text):
    return [(tok[1], -1) if tok.startswith("-") else (tok, 1) for tok in text.split()]


def fmt(word):
    return " ".join(g if e == 1 else "-" + g for g, e in word)


def inv(word):
    return [(g, -e) for g, e in reversed(word)]


def red(word):
    out = []
    for g, e in word:
        if out and out[-1] == (g, -e):
            out.pop()
        else:
            out.append((g, e))
    return out


def comm(x, y):
    return x + y + inv(x) + inv(y)


def conj(g, x):
    return g + x + inv(g)


def w(s):
    return parse(s)


# Abbreviations, as in the paper
P, Q, T, A = w("p"), w("q"), w("t"), w("a")
s = comm(P, Q)                      # [p,q], the transposition (1 2) of ray 1
B = conj(P, s)                      # p s p^-1, the transposition (2 3)
d = w("c c c")                      # the transvection e_(1,1) -> e_(1,1) + e_(1,2)
b = w("a c c c c")                  # b = a c^4
t2, t3 = conj(P, T), conj(P + P, T)  # p t p^-1 and p^2 t p^-2: translations by e_(1,2) and e_(1,3)

DEFS = [
    ("H.1", s + s),
    ("H.2", (s + P + s + inv(P)) * 3),
    ("H.3", comm(s, P + P + s + inv(P + P))),
    ("H.4", P + s + inv(P) + Q + inv(s) + inv(Q)),
    ("Q", T + T),
    ("S.t.1", comm(T, s + P)),
    ("S.t.2", comm(T, s + Q)),
    ("S.d.1", comm(d, B + s + P)),
    ("S.d.2", comm(d, B + s + Q)),
    ("Z.p.a", comm(P, A)),
    ("Z.p.b", comm(P, b)),
    ("Z.q.a", comm(Q, A)),
    ("Z.q.b", comm(Q, b)),
    ("Z.d.a", comm(d, A)),
    ("C", comm(T, t2)),
    ("A.1", d + T + inv(d) + inv(T + t2)),
    ("A.2", comm(d, t2)),
    ("A.3", comm(d, t3)),
    ("L.1", A + A),
    ("L.2", b + b),
    ("L.3", (A + b) * 3),
    ("P.a.a", comm(A, conj(T, A))),
    ("P.a.b", comm(A, conj(T, b))),
    ("P.b.a", comm(b, conj(T, A))),
    ("P.b.b", comm(b, conj(T, b))),
]

# ---------------------------------------------------------------------------------------------------------------
# The action
# ---------------------------------------------------------------------------------------------------------------
def hp(pt, e, other):
    """p (other = 2) or q (other = 3) and their inverses, on Y."""
    r, j = pt
    if e == 1:
        if r == 1:
            return (1, j + 1)
        if r == other:
            return (1, 1) if j == 1 else (other, j - 1)
        return pt
    if r == 1:
        return (other, 1) if j == 1 else (1, j - 1)
    if r == other:
        return (other, j + 1)
    return pt


O, O2 = (1, 1), (1, 2)
A_PERM, B_PERM = (1, 0, 2), (0, 2, 1)          # transpositions (0 1) and (1 2)


def compose(x, y):                             # x after y
    return tuple(x[y[i]] for i in range(3))


AB = compose(A_PERM, B_PERM)
BA = compose(B_PERM, A_PERM)


def dmap(v):
    return v ^ {O2} if O in v else v


def act_letter(g, e, state):
    v, st = state
    if g in "pq":
        other = 2 if g == "p" else 3
        return frozenset(hp(y, e, other) for y in v), st
    if g == "t":
        return v ^ {O}, st
    if g == "a":
        return v, (compose(A_PERM, st) if not v else st)
    if g == "c":
        if e == 1:                              # c = d (a b): apply b, then a, then d
            st2 = compose(AB, st) if not v else st
            return frozenset(dmap(v)), st2
        v2 = frozenset(dmap(v))                 # c^-1 = b a d: apply d, then a, then b
        return v2, (compose(BA, st) if not v2 else st)
    raise ValueError(g)


def act(word, state):
    for g, e in reversed(word):
        state = act_letter(g, e, state)
    return state


# ---------------------------------------------------------------------------------------------------------------
# Load the certificate and compare with the definitions
# ---------------------------------------------------------------------------------------------------------------
lines = Path(__file__).with_name("relators1d.txt").read_text().splitlines()
rels = []
for ln in lines:
    m = re.match(r"(\d+)\. (\S+) \[(\d+)\]: (.*)$", ln)
    if m:
        rels.append((m.group(2), int(m.group(3)), parse(m.group(4))))

n_rel = len(rels)
total = sum(n for _, n, _ in rels)
longest = max(n for _, n, _ in rels)
print(f"{n_rel} relations, total length {total}, maximum length {longest}")
check(n_rel == len(DEFS) == 25 and len({tuple(x) for _, _, x in rels}) == n_rel, "25 distinct relations")
check(all(len(x) == n for _, n, x in rels), "stated lengths match")
check(all(red(x) == x for _, _, x in rels), "every relation is freely reduced")
check({g for _, _, x in rels for g, _ in x} == set("pqtca"), "five generators p q t c a")
check([name for name, _, _ in rels] == [name for name, _ in DEFS] and
      all(red(dw) == x for (_, dw), (_, _, x) in zip(DEFS, rels)),
      "each word is the free reduction of its definition from the abbreviations")

# ---------------------------------------------------------------------------------------------------------------
# The abbreviations act as stated
# ---------------------------------------------------------------------------------------------------------------
pts = [(r, j) for r in (1, 2, 3) for j in range(1, 40)]


def point_map(word):
    return {y: act(word, (frozenset([y]), (0, 1, 2)))[0] for y in pts}


ok = True
for word, sw in ((s, {1: 2, 2: 1}), (B, {2: 3, 3: 2})):
    img = point_map(word)
    ok &= all(img[(r, j)] == frozenset([(1, sw.get(j, j)) if r == 1 else (r, j)]) for r, j in pts)
    ok &= act(word, (frozenset(), (0, 1, 2)))[0] == frozenset()
check(ok, "s, B act as the transpositions (1 2), (2 3) of the first points of ray 1")
img = point_map(d)
check(all(img[y] == (frozenset([O, O2]) if y == O else frozenset([y])) for y in pts)
      and act(d, (frozenset(), (0, 1, 2)))[0] == frozenset(),
      "d = c^3 is the transvection e_(1,1) -> e_(1,1) + e_(1,2)")
check(all(act(tw, (frozenset(), (0, 1, 2)))[0] == frozenset([pt]) and
          all(act(tw, (frozenset([y]), (0, 1, 2)))[0] == frozenset([y]) ^ {pt} for y in pts)
          for tw, pt in ((T, O), (t2, O2), (t3, (1, 3)))),
      "t, t_2, t_3 are the translations by e_(1,1), e_(1,2), e_(1,3)")
check(act(A + b, (frozenset(), (0, 1, 2)))[1] not in ((0, 1, 2),) and
      act(conj(T, A), (frozenset([O]), (0, 1, 2)))[1] != (0, 1, 2) and
      act(conj(T, A), (frozenset(), (0, 1, 2)))[1] == (0, 1, 2),
      "ab is nontrivial, and t a t^-1 is the copy of a at the configuration e_(1,1)")

# ---------------------------------------------------------------------------------------------------------------
# The relations
# ---------------------------------------------------------------------------------------------------------------
PERMS = list(itertools.permutations(range(3)))
random.seed(20260929)


def trivial(word):
    n = len(word)
    ok = sum(e for g, e in word if g == "p") == 0 and sum(e for g, e in word if g == "q") == 0
    ok &= all(act(word, (frozenset(), st)) == (frozenset(), st) for st in PERMS)
    near = [(r, j) for r in (1, 2, 3) for j in range(1, n + 3)]
    far = [(r, j) for r in (1, 2, 3) for j in (n + 50, 10 ** 6)]
    for y in near + far:
        ok &= act(word, (frozenset([y]), (0, 1, 2))) == (frozenset([y]), (0, 1, 2))
        if not ok:
            return False
    sites = set()
    for i, (g, e) in enumerate(word):
        if g in "ac":
            suffix = word[i + 1:]
            sites.add(act(inv(suffix), (frozenset(), (0, 1, 2)))[0])
            if g == "c":
                sites.add(act(inv(suffix) + [("c", 1)], (frozenset(), (0, 1, 2)))[0])
    for v in sites:
        ok &= all(act(word, (v, st)) == (v, st) for st in PERMS)
    box = [(r, j) for r in (1, 2, 3) for j in range(1, 13)]
    for _ in range(40):
        v = frozenset(random.sample(box, random.randint(2, 8)))
        ok &= act(word, (v, (0, 1, 2))) == (v, (0, 1, 2))
    return ok


bad = [name for name, _, word in rels if not trivial(word)]
check(not bad, "all relations act trivially (exponent sums, affine part on all near points and far points, "
               "every lamp site with every S_3 state, random configurations)" + ("" if not bad else f": {bad}"))

# Negative control: deleting any single letter from a sample of relations must be detected as nontrivial.
sample = [rels[i] for i in (0, 3, 4, 5, 8, 12, 14, 15, 17, 20, 24)]
caught = total_del = 0
for name, n, word in sample:
    for i in range(n):
        mutated = word[:i] + word[i + 1:]
        total_del += 1
        caught += not trivial(mutated)
check(caught == total_del, f"negative control: all {total_del} single-letter deletions from {len(sample)} sampled "
                           "relations are detected")

print("\nall checks passed" if not FAIL else f"\nFAILED: {FAIL}")
sys.exit(1 if FAIL else 0)


==> anc/relators_check.py <==
"""Checks the 77-relation certificate for the configuration-lamp group.

The group acts faithfully on pairs (v, s): v is a finitely supported binary configuration on I = Y x Y, where
Y = {1,2,3} x {1,2,...}, and s is a permutation of {0,1,2}. Affine elements move v; the copy of S_3 at the zero
configuration acts on s when v is empty. Words act on the left: x1 x2 ... xk means apply xk first.

For each relation the script checks:
  (1) the Houghton part in each coordinate is the identity, on every point of height <= length + 2 and on far points;
  (2) the relation fixes (v, s) for v empty, for every one-cell configuration in a box of heights <= HBOX, and for
      random configurations in the box, with every s;
  (3) the relation fixes (v, s) for every configuration at which one of its lamp letters fires, with every s.
It also checks the abbreviations used in the certificate, and the stated word counts and lengths.
Standard library only. Exits 1 on failure.
"""
import itertools
import random
import re
import sys
from pathlib import Path

FAIL = []
HBOX = 12


def check(ok, name):
    print(("PASS " if ok else "FAIL ") + name, flush=True)
    if not ok:
        FAIL.append(name)


# ---------------------------------------------------------------------------------------------------------------
# Houghton generators on Y = {1,2,3} x {1,2,...}
# ---------------------------------------------------------------------------------------------------------------
def hp(pt, e, other):
    """p (other = 2) or q (other = 3) and their inverses."""
    r, j = pt
    if e == 1:
        if r == 1:
            return (1, j + 1)
        if r == other:
            return (1, 1) if j == 1 else (other, j - 1)
        return pt
    if r == 1:
        return (other, 1) if j == 1 else (1, j - 1)
    if r == other:
        return (other, j + 1)
    return pt


def cell(i, j):
    return ((1, i), (1, j))


O, D_SRC, D_TGT = cell(1, 1), cell(2, 2), cell(1, 1)
A_PERM, B_PERM = (1, 0, 2), (0, 2, 1)          # transpositions (0 1) and (1 2)


def compose(x, y):                             # x after y
    return tuple(x[y[i]] for i in range(3))


AB = compose(A_PERM, B_PERM)
BA = compose(B_PERM, A_PERM)


def act_letter(g, e, state):
    v, s = state
    if g in "pq":
        other = 2 if g == "p" else 3
        return frozenset((hp(r, e, other), c) for r, c in v), s
    if g in "PQ":
        other = 2 if g == "P" else 3
        return frozenset((r, hp(c, e, other)) for r, c in v), s
    if g == "t":
        return v ^ {O}, s
    if g == "a":
        return v, (compose(A_PERM, s) if not v else s)
    if g == "c":
        if e == 1:                              # c = d (a b): apply b, then a, then d
            s2 = compose(AB, s) if not v else s
            return (v ^ {D_TGT} if D_SRC in v else v), s2
        v2 = v ^ {D_TGT} if D_SRC in v else v    # c^-1 = b a d: apply d, then a, then b
        return v2, (compose(BA, s) if not v2 else s)
    raise ValueError(g)


def act(word, state):
    for g, e in reversed(word):
        state = act_letter(g, e, state)
    return state


def parse(text):
    return [(tok[1], -1) if tok.startswith("-") else (tok, 1) for tok in text.split()]


def inv(word):
    return [(g, -e) for g, e in reversed(word)]


# ---------------------------------------------------------------------------------------------------------------
# Load the certificate
# ---------------------------------------------------------------------------------------------------------------
lines = Path(__file__).with_name("relators.txt").read_text().splitlines()
rels = []
for ln in lines:
    m = re.match(r"(\d+)\. (\S+) \[(\d+)\]: (.*)$", ln)
    if m:
        rels.append((m.group(2), int(m.group(3)), parse(m.group(4))))


def freely_reduced(w):
    return all(not (w[i][0] == w[i + 1][0] and w[i][1] == -w[i + 1][1]) for i in range(len(w) - 1))


check(len(rels) == 77 and len({tuple(w) for _, _, w in rels}) == 77, "77 distinct relations")
check(all(len(w) == n for _, n, w in rels), "stated lengths match")
check(sum(n for _, n, _ in rels) == 5445 and max(n for _, n, _ in rels) == 224, "total length 5445, maximum 224")
check(all(freely_reduced(w) for _, _, w in rels), "every relation is freely reduced")
check({g for _, _, w in rels for g, _ in w} == set("pqPQtca"), "seven generators p q P Q t c a")

# ---------------------------------------------------------------------------------------------------------------
# Abbreviations used in the certificate
# ---------------------------------------------------------------------------------------------------------------
pts = [(r, j) for r in (1, 2, 3) for j in range(1, 30)]


def top_perm(word, coord):
    """The permutation of Y induced by the letters of one coordinate."""
    letters = "pq" if coord == 0 else "PQ"
    sub = [(g.lower(), e) for g, e in word if g in letters]

    def f(pt):
        for g, e in reversed(sub):
            pt = hp(pt, e, 2 if g == "p" else 3)
        return pt
    return f


def w(s):
    return parse(s)


s1, s2 = w("p q -p -q"), w("P Q -P -Q")
B1, B2 = w("p") + s1 + w("-p"), w("P") + s2 + w("-P")
C1, C2 = s1 + B1 + s1, s2 + B2 + s2
dd = w("c c c")
perm_of = {"s": s1, "B": B1, "C": C1}
expect = {"s": {1: 2, 2: 1}, "B": {2: 3, 3: 2}, "C": {1: 3, 3: 1}}
ok = True
for key, word in perm_of.items():
    f = top_perm(word, 0)
    for (r, j) in pts:
        target = (1, expect[key].get(j, j)) if r == 1 and j <= 3 else (r, j)
        ok &= f((r, j)) == target
check(ok, "s = [p,q], B = p s p^-1, C = s B s act as (1 2), (2 3), (1 3) on the first three ray-1 points and fix all else")


def affine_matrix(word, box):
    """Images of the empty configuration and of each one-cell configuration in the box (lamp state ignored)."""
    base = act(word, (frozenset(), (0, 1, 2)))[0]
    return base, {c: act(word, (frozenset([c]), (0, 1, 2)))[0] for c in box}


# h = [B2 d B2^-1, (s1 C2) d (s1 C2)^-1] and v = [B1 d B1^-1, (C1 s2) d (C1 s2)^-1]


def comm(x, y):
    return x + y + inv(x) + inv(y)


def conj(g, x):
    return g + x + inv(g)


h_word = comm(conj(B2, dd), conj(s1 + C2, dd))
v_word = comm(conj(B1, dd), conj(C1 + s2, dd))
box3 = [((r1, j1), (r2, j2)) for r1 in (1, 2, 3) for j1 in range(1, 6) for r2 in (1, 2, 3) for j2 in range(1, 6)]
for name, word, (tgt, src) in (("h", h_word, (cell(1, 1), cell(1, 2))), ("v", v_word, (cell(1, 1), cell(2, 1))),
                               ("d", dd, (cell(1, 1), cell(2, 2)))):
    base, img = affine_matrix(word, box3)
    ok = base == frozenset()
    for c in box3:
        want = frozenset([c, tgt]) if c == src else frozenset([c])
        ok &= img[c] == want
    check(ok, f"{name} acts as the transvection E_{tgt}<-{src} (e_src -> e_src + e_tgt)")

# ---------------------------------------------------------------------------------------------------------------
# The relations
# ---------------------------------------------------------------------------------------------------------------
random.seed(20260929)
PERMS = list(itertools.permutations(range(3)))
box = [((r1, j1), (r2, j2)) for r1 in (1, 2, 3) for j1 in range(1, HBOX + 1)
       for r2 in (1, 2, 3) for j2 in range(1, HBOX + 1)]
def trivial(word, n):
    ok = True
    for coord in (0, 1):
        f = top_perm(word, coord)
        ok &= all(f((r, j)) == (r, j) for r in (1, 2, 3) for j in range(1, n + 3))
        ok &= all(f((r, j)) == (r, j) for r in (1, 2, 3) for j in (n + 50, 10 ** 6))
    ok &= all(act(word, (frozenset(), s)) == (frozenset(), s) for s in PERMS)
    for c in box:
        ok &= act(word, (frozenset([c]), (0, 1, 2))) == (frozenset([c]), (0, 1, 2))
        if not ok:
            break
    for _ in range(40):
        v = frozenset(random.sample(box, random.randint(2, 6)))
        ok &= act(word, (v, (0, 1, 2))) == (v, (0, 1, 2))
    sites = set()
    for i, (g, e) in enumerate(word):
        if g in "ac":
            suffix = word[i + 1:]
            v0 = act(inv(suffix), (frozenset(), (0, 1, 2)))[0]
            sites.add(v0)
            if g == "c":
                sites.add(act(inv(suffix) + [("c", 1)], (frozenset(), (0, 1, 2)))[0])
    for v in sites:
        ok &= all(act(word, (v, s)) == (v, s) for s in PERMS)
    return ok


bad = [name for name, n, word in rels if not trivial(word, n)]
check(not bad, "all 77 relations act trivially (Houghton parts, affine part on a box of heights <= %d, "
               "random configurations, and every lamp site with every S_3 state)%s" % (HBOX, "" if not bad else f": {bad}"))

# Exhaustiveness of the box: along each word a point of one coordinate falls by at most DROP levels, so every point of height
# above DROP + 2 stays in the translation regime and the one-cell configurations in the box of heights <= HBOX cover every case.
def height_drop(word, pl, ql):
    worst = 0
    for ray in (1, 2, 3):
        h = low = 0
        for g, e in reversed(word):
            if g in (pl, ql):
                other = 2 if g == pl else 3
                if ray == 1:
                    h += e
                elif ray == other:
                    h -= e
                low = min(low, h)
        worst = max(worst, -low)
    return worst
DROP = max(max(height_drop(word, "p", "q"), height_drop(word, "P", "Q")) for _, _, word in rels)
check(DROP + 3 <= HBOX, f"the box is exhaustive: every word lowers a height by at most {DROP}, and HBOX = {HBOX} >= {DROP} + 3")

# Negative control: deleting any single letter from a sample of relations must be detected as nontrivial.
sample = [rels[i] for i in (0, 12, 13, 31, 37, 45, 46, 61, 70, 73)]
caught = total = 0
for name, n, word in sample:
    for i in range(n):
        mutated = word[:i] + word[i + 1:]
        total += 1
        caught += not trivial(mutated, n)
check(caught == total, f"negative control: all {total} single-letter deletions from ten sampled relations are detected")

# Nontriviality witnesses: the seed copies are distinct and ab is a three-cycle
check(act(w("a c c c c"), (frozenset(), (0, 1, 2)))[1] not in ((0, 1, 2),) and
      act(w("t a -t"), (frozenset([O]), (0, 1, 2)))[1] != (0, 1, 2) and
      act(w("t a -t"), (frozenset(), (0, 1, 2)))[1] == (0, 1, 2),
      "ab is nontrivial, and t a t^-1 is the copy at the configuration e_o")

print("\nall checks passed" if not FAIL else f"\nFAILED: {FAIL}")
sys.exit(1 if FAIL else 0)


==> anc/run_all.py <==
"""Run every check of this repository and report the results.

Usage: python verification/run_all.py
Exits with status 0 only if every check passes. Each check prints its own details.
"""
from pathlib import Path
import subprocess
import sys

HERE = Path(__file__).resolve().parent
CHECKS = ["relators1d_check.py", "relators_check.py", "ladder_check.py", "embedding3v_check.py", "choi_rank_check.py"]


def main():
    failed = []
    for name in CHECKS:
        print(f"== {name}", flush=True)
        result = subprocess.run([sys.executable, name], cwd=HERE, timeout=1800)
        if result.returncode != 0:
            failed.append(name)
    print()
    for name in CHECKS:
        print(("FAIL  " if name in failed else "pass  ") + name)
    if failed:
        sys.exit(1)
    print("All checks passed. They are finite regressions; the general statements are proved in the manuscript.")


if __name__ == "__main__":
    main()

